Edge Zeta Functions and Eigenvalues for Buildings of Finite Groups of Lie Type

For the Tits building B(G) of a finite group of Lie type G(Fq), we study the edge zeta function, which enumerates edge-geodesic cycles in the 1-skeleton. We show that every nonzero edge eigenvalue becomes a power of q after raising to a bounded exponent k depending on the type of G. The proof is uniform across types using a Hecke algebra approach. This extends previous results for type A and for oppositeness graphs to the full edge-geodesic setting and all finite groups of Lie type.

==> zeta_buildings_typeC.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a41fa3aa-7331-43a0-82a6-548ecf3695cc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(lambda,mu)=((1,), (2, 1)): (1 + q^5 u^4)^[1]*[q^5 * (q^2 + 1)^2 * (q^4 + 1)]\n",
      "(lambda,mu)=((1,), (3,)): (1 + q^8 u^4)^[1]*[(1/2) * q^2 * (q + 1)^2 * (q^2 - q + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((1, 1), (1, 1)): (1 - q^4 u^4)^[1]*[(1/2) * q^6 * (q^2 + 1) * (q^2 + q + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((1, 1), (2,)): (1 - q^6 u^4)^[2]*[q^4 * (q^2 - q + 1) * (q^2 + q + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((1, 1, 1), (1,)): (1 + q^4 u^4)^[1]*[(1/2) * (q + 1)^2 * q^6 * (q^2 - q + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((2,), (1, 1)): (1 - q^6 u^4)^[1]*[(1/2) * q^4 * (q^2 - q + 1) * (q^2 + q + 1) * (q^2 + 1)^2]\n",
      "(lambda,mu)=((2,), (2,)): (1 - q^8 u^4)^[2]*[(1/2) * q^2 * (q^2 + 1) * (q^2 + q + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((2, 1), (1,)): (1 + q^7 u^4)^[3]*[q^3 * (q^2 + 1)^2 * (q^4 + 1)]\n",
      "(lambda,mu)=((2, 1, 1), ()): (1 - q^6 u^4)^[1]*[(1/2) * q^4 * (q^2 - q + 1) * (q^2 + q + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((2, 2), ()): (1 - q^8 u^4)^[1]*[(1/2) * q^2 * (q^2 - q + 1) * (q^2 + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((3,), (1,)): (1 + q^10 u^4)^[2]*[(1/2) * q * (q + 1)^2 * (q^2 - q + 1) * (q^2 + 1)]\n",
      "(lambda,mu)=((3, 1), ()): (1 - q^10 u^4)^[2]*[(1/2) * q * (q^2 + q + 1) * (q^4 + 1)]\n",
      "(lambda,mu)=((4,), ()): (1 - q^14 u^4)^[1]*[1]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[{'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((1,), (2, 1)),\n",
       "  'f_chi - 2*l(w_I)': 10,\n",
       "  'd_chi': q^13 + 2*q^11 + 2*q^9 + 2*q^7 + q^5,\n",
       "  'n_chi': 1,\n",
       "  'col7': -1},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((1,), (3,)),\n",
       "  'f_chi - 2*l(w_I)': 16,\n",
       "  'd_chi': 1/2*q^10 + 1/2*q^9 + 1/2*q^7 + q^6 + 1/2*q^5 + 1/2*q^3 + 1/2*q^2,\n",
       "  'n_chi': 1,\n",
       "  'col7': -1},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((1, 1), (1, 1)),\n",
       "  'f_chi - 2*l(w_I)': 8,\n",
       "  'd_chi': 1/2*q^14 + 1/2*q^13 + q^12 + 1/2*q^11 + q^10 + 1/2*q^9 + q^8 + 1/2*q^7 + 1/2*q^6,\n",
       "  'n_chi': 1,\n",
       "  'col7': 1},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((1, 1), (2,)),\n",
       "  'f_chi - 2*l(w_I)': 12,\n",
       "  'd_chi': q^12 + q^10 + 2*q^8 + q^6 + q^4,\n",
       "  'n_chi': 2,\n",
       "  'col7': 2},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((1, 1, 1), (1,)),\n",
       "  'f_chi - 2*l(w_I)': 8,\n",
       "  'd_chi': 1/2*q^14 + 1/2*q^13 + 1/2*q^11 + q^10 + 1/2*q^9 + 1/2*q^7 + 1/2*q^6,\n",
       "  'n_chi': 1,\n",
       "  'col7': -1},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((2,), (1, 1)),\n",
       "  'f_chi - 2*l(w_I)': 12,\n",
       "  'd_chi': 1/2*q^12 + 3/2*q^10 + 2*q^8 + 3/2*q^6 + 1/2*q^4,\n",
       "  'n_chi': 1,\n",
       "  'col7': 1},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((2,), (2,)),\n",
       "  'f_chi - 2*l(w_I)': 16,\n",
       "  'd_chi': 1/2*q^10 + 1/2*q^9 + q^8 + 1/2*q^7 + q^6 + 1/2*q^5 + q^4 + 1/2*q^3 + 1/2*q^2,\n",
       "  'n_chi': 2,\n",
       "  'col7': 2},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((2, 1), (1,)),\n",
       "  'f_chi - 2*l(w_I)': 14,\n",
       "  'd_chi': q^11 + 2*q^9 + 2*q^7 + 2*q^5 + q^3,\n",
       "  'n_chi': 3,\n",
       "  'col7': -3},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((2, 1, 1), ()),\n",
       "  'f_chi - 2*l(w_I)': 12,\n",
       "  'd_chi': 1/2*q^12 + 1/2*q^10 + q^8 + 1/2*q^6 + 1/2*q^4,\n",
       "  'n_chi': 1,\n",
       "  'col7': 1},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((2, 2), ()),\n",
       "  'f_chi - 2*l(w_I)': 16,\n",
       "  'd_chi': 1/2*q^10 - 1/2*q^9 + q^8 - 1/2*q^7 + q^6 - 1/2*q^5 + q^4 - 1/2*q^3 + 1/2*q^2,\n",
       "  'n_chi': 1,\n",
       "  'col7': 1},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((3,), (1,)),\n",
       "  'f_chi - 2*l(w_I)': 20,\n",
       "  'd_chi': 1/2*q^7 + 1/2*q^6 + 1/2*q^5 + q^4 + 1/2*q^3 + 1/2*q^2 + 1/2*q,\n",
       "  'n_chi': 2,\n",
       "  'col7': -2},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((3, 1), ()),\n",
       "  'f_chi - 2*l(w_I)': 20,\n",
       "  'd_chi': 1/2*q^7 + 1/2*q^6 + 1/2*q^5 + 1/2*q^3 + 1/2*q^2 + 1/2*q,\n",
       "  'n_chi': 2,\n",
       "  'col7': 2},\n",
       " {'n': 4,\n",
       "  '(i,j)': (1, 2),\n",
       "  '(lambda,mu)': ((4,), ()),\n",
       "  'f_chi - 2*l(w_I)': 28,\n",
       "  'd_chi': 1,\n",
       "  'n_chi': 1,\n",
       "  'col7': 1}]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# =============================================================================\n",
    "# zeta_buildings_typeC.ipynb\n",
    "# =============================================================================\n",
    "# This script computes explicit spectral data for type C_n buildings,\n",
    "# producing per–(λ,μ) contributions to the zeta factor\n",
    "#   (1 ± q^m u^c)^[n_χ]*[d_{λ,μ}(q)].\n",
    "#\n",
    "# Main components:\n",
    "#  • generic_degree() – Carter–Geck–Pfeiffer hook–cohook degree d_{λ,μ}(q)\n",
    "#  • multiplicities_bipartitions_new() – multiplicities n_χ via Kostka sums\n",
    "#  • reflection_statistic_f() – reflection sum f_χ\n",
    "#  • col7_*() – special and generic character values χ^{λ,μ}(u e_{W_I})\n",
    "#  • table_rows_for_new() – build rows with all invariants\n",
    "#  • list_factors_per_row() / pretty_print_factors_per_row() – display factors\n",
    "#\n",
    "# Generic case (i≠j): (1 − (−1)^{|μ|} q^{(f−2ℓ)/2} u⁴)^[n_χ]*[d_χ]\n",
    "# Special case (i=j): split into (1±q^{(f−2ℓ)/4}u²)^[ (n_χ±col7)/2 ]*[d_χ].\n",
    "# =============================================================================\n",
    "\n",
    "\n",
    "\n",
    "from sage.all import Partitions, Partition, SymmetricFunctions, QQ, binomial, ZZ, var\n",
    "\n",
    "# --- Base ring: polynomials in q (not the fraction field)\n",
    "R.<q> = QQ[]               # polynomial ring in q\n",
    "\n",
    "# ---- Symmetric functions setup\n",
    "SF = SymmetricFunctions(QQ)\n",
    "s = SF.schur()\n",
    "m = SF.monomial()\n",
    "\n",
    "# --- add near the top (we already have s = SF.schur(), so reuse it) ---\n",
    "\n",
    "def lr_coeff(alpha, beta, lam):\n",
    "    \"\"\"\n",
    "    Littlewood–Richardson coefficient c^{lam}_{alpha, beta}\n",
    "    using Schur scalar product.\n",
    "    \"\"\"\n",
    "    return ZZ((s(Partition(alpha)) * s(Partition(beta))).scalar(s(Partition(lam))))\n",
    "# -- keep lr_coeff as is --\n",
    "\n",
    "def _ell_from_lambda_k(lam, k):\n",
    "    \"\"\"\n",
    "    Compute ell = (|lambda| - k)/2, return None if not a nonnegative integer.\n",
    "    \"\"\"\n",
    "    t = sum(lam) - k\n",
    "    if t < 0 or t % 2 != 0:\n",
    "        return None\n",
    "    return ZZ(t // 2)\n",
    "\n",
    "def chi_lambda_lr(lam, k):\n",
    "    \"\"\"\n",
    "    LR-sum version with ell derived from (lambda,k):\n",
    "      ell = (|lambda| - k)/2.\n",
    "      χ^λ(u-part) = Σ_{r=0..ell} (-1)^r * c^{λ}_{(2ℓ-r, r), (k)}.\n",
    "    Returns ZZ in {-1,0,1,...} (here typically -1,0,1).\n",
    "    \"\"\"\n",
    "    ell = _ell_from_lambda_k(lam, k)\n",
    "    if ell is None:\n",
    "        return ZZ(0)\n",
    "    total = ZZ(0)\n",
    "    for r in range(ell+1):\n",
    "        alpha = (2*ell - r, r) if r > 0 else (2*ell,)\n",
    "        total += ((-1)**r) * lr_coeff(alpha, (k,), lam)\n",
    "    return total\n",
    "\n",
    "def chi_lambda_closed(lam, k):\n",
    "    \"\"\"\n",
    "    Closed-form version for χ^λ(u-part) with the corrected A,B and ℓ=(|λ|-k)/2.\n",
    "\n",
    "    If len(λ) >= 4, returns 0.\n",
    "    A = max(λ3, λ2+λ3 - k)\n",
    "    B = min(λ2, ℓ, 2ℓ - λ2)\n",
    "    Value = ((-1)^A + (-1)^B)/2 ∈ {-1,0,1}.\n",
    "    \"\"\"\n",
    "    ell = _ell_from_lambda_k(lam, k)\n",
    "    if ell is None:\n",
    "        return ZZ(0)\n",
    "\n",
    "    parts = list(lam) + [0]*max(0, 4 - len(lam))\n",
    "    lam1, lam2, lam3, lam4 = parts[0], parts[1], parts[2], parts[3]\n",
    "    if lam4 > 0:\n",
    "        return ZZ(0)\n",
    "\n",
    "    A = max(lam3, lam2 + lam3 - k)\n",
    "    B = min(lam2, ell, 2*ell - lam2)\n",
    "    if A > B:\n",
    "        return ZZ(0)\n",
    "    return ZZ(((-1)**A + (-1)**B) // 2)\n",
    "\n",
    "def col7_special_u_closed(lam, mu, i, j, k, n_chi):\n",
    "    \"\"\"\n",
    "    Special case j==i, using CLOSED formula with corrected A,B and ℓ=(|λ|-k)/2.\n",
    "    χ^{λ,μ}(u e_{W_I}) = 0 if |μ| odd; else (-1)^{|μ|/2 + μ1} * χ^λ(u-part).\n",
    "    \"\"\"\n",
    "    mu_size = sum(mu)\n",
    "    if mu_size % 2 == 1:\n",
    "        return ZZ(0)\n",
    "    mu1 = mu[0] if len(mu) > 0 else 0\n",
    "    phase = (-1)**(mu_size//2 + mu1)\n",
    "    val_lambda = chi_lambda_closed(lam, k)\n",
    "    return ZZ(phase * val_lambda)\n",
    "\n",
    "def col7_special_u_lr(lam, mu, i, j, k, n_chi):\n",
    "    \"\"\"\n",
    "    Special case j==i, LR-SUM version with ℓ=(|λ|-k)/2 to match the closed form.\n",
    "    \"\"\"\n",
    "    mu_size = sum(mu)\n",
    "    if mu_size % 2 == 1:\n",
    "        return ZZ(0)\n",
    "    mu1 = mu[0] if len(mu) > 0 else 0\n",
    "    phase = (-1)**(mu_size//2 + mu1)\n",
    "    val_lambda = chi_lambda_lr(lam, k)\n",
    "    return ZZ(phase * val_lambda)\n",
    "\n",
    "\n",
    "\n",
    "# ---- Kostka with composition weight (sort to partition, drop zeros)\n",
    "def kostka_number(lambda_part, weight_tuple):\n",
    "    mu = tuple(sorted([t for t in weight_tuple if t > 0], reverse=True))\n",
    "    if sum(mu) != sum(lambda_part):\n",
    "        return ZZ(0)\n",
    "    lam = Partition(lambda_part)\n",
    "    return ZZ(m(s(lam)).coefficient(Partition(mu)))\n",
    "\n",
    "# ---- κ(·) and f_χ\n",
    "def kappa(part):\n",
    "    if not part:\n",
    "        return ZZ(0)\n",
    "    lam = Partition(part)\n",
    "    lc  = lam.conjugate()\n",
    "    return sum(binomial(x,2) for x in lam) - sum(binomial(y,2) for y in lc)\n",
    "\n",
    "def reflection_statistic_f(n, lam, mu):\n",
    "    return ZZ(n*n + (sum(lam) - sum(mu)) + 2*(kappa(lam) + kappa(mu)))\n",
    "\n",
    "# ---- NEW notation utilities: (i, i+j), n = i + j + k\n",
    "def parabolic_length_C_new(i, j, k):\n",
    "    # Components: A_{i-1}, A_{j-1}, C_k\n",
    "    return (i-1)*i//2 + (j-1)*j//2 + k**2\n",
    "\n",
    "def multiplicities_bipartitions_new(n, i, j):\n",
    "    \"\"\"\n",
    "    NEW notation: k = n - i - j, with 1 <= i <= j and k >= 0.\n",
    "    n_χ = sum_{a=0..i} sum_{b=0..j} K_{λ,(a,b,k)} K_{μ,(i-a, j-b)}.\n",
    "    Returns dict {(λ,μ): n_χ}.\n",
    "    \"\"\"\n",
    "    k = n - i - j\n",
    "    if k < 0:\n",
    "        raise ValueError(f\"Need n >= i + j; got n={n}, i={i}, j={j}.\")\n",
    "    out = {}\n",
    "    for a in range(i+1):\n",
    "        for b in range(j+1):\n",
    "            n_plus  = a + b + k\n",
    "            n_minus = (i - a) + (j - b)\n",
    "            for lam in Partitions(n_plus):\n",
    "                K1 = kostka_number(lam, (a, b, k))\n",
    "                if K1 == 0: \n",
    "                    continue\n",
    "                for mu in Partitions(n_minus):\n",
    "                    K2 = kostka_number(mu, (i-a, j-b))\n",
    "                    if K2 == 0:\n",
    "                        continue\n",
    "                    key = (tuple(lam), tuple(mu))\n",
    "                    out[key] = out.get(key, ZZ(0)) + K1*K2\n",
    "    return out\n",
    "\n",
    "# ---- Column 7 hooks\n",
    "def col7_generic_w0(lam, mu, n_chi):\n",
    "    # j != i:  χ^{λ,μ}(w0 e_{W_I}) = (-1)^{|μ|} n_χ\n",
    "    return ((-1) ** sum(mu)) * n_chi\n",
    "\n",
    "def col7_special_u_placeholder(lam, mu, i, j, k, n_chi):\n",
    "    # j == i: plug your χ^{λ,μ}(u e_{W_I}) here (defaults to None)\n",
    "    return None\n",
    "\n",
    "# ---- Carter–Geck–Pfeiffer hook–cohook degree d_{λ,μ}(q) in Q[q]\n",
    "def generic_degree(lam, mu, n):\n",
    "    \"\"\"\n",
    "    Returns d_{λ,μ}(q) in Q[q] using your hook–cohook construction.\n",
    "\n",
    "    Implementation detail:\n",
    "      d(q) = q^{a(S)} * Π_{i=1}^n (q^{2i}-1) / ( 2^{b(S)} * H(q) * C(q) )\n",
    "    We compute H(q)*C(q) as a polynomial in R and perform an **exact quotient**.\n",
    "    The factor 2^{-b(S)} is applied as a rational scalar (still in Q[q]).\n",
    "    \"\"\"\n",
    "    lam_list = list(lam); mu_list = list(mu)\n",
    "\n",
    "    k = max(len(lam_list), len(mu_list) + 1)\n",
    "    lam_pad = lam_list + [0]*(k - len(lam_list))\n",
    "    mu_pad  = mu_list  + [0]*((k-1) - len(mu_list))\n",
    "\n",
    "    # X and Y\n",
    "    X = [lam_pad[i] - (i+1) + k      for i in range(k)]\n",
    "    Y = [mu_pad[j]  - (j+1) + (k-1)  for j in range(k-1)]\n",
    "\n",
    "    A = X + Y\n",
    "    m_len = len(A)\n",
    "\n",
    "    # a(S)\n",
    "    s_min = 0\n",
    "    for u in range(m_len-1):\n",
    "        Au = A[u]\n",
    "        for v in range(u+1, m_len):\n",
    "            s_min += min(Au, A[v])\n",
    "    s_corr = sum(binomial(m_len - 2*(t+1), 2) for t in range(m_len//2))\n",
    "    aS = s_min - s_corr\n",
    "\n",
    "    # b(S)\n",
    "    from collections import Counter\n",
    "    cX = Counter(X); cY = Counter(Y)\n",
    "    inter_min = sum(min(cX[v], cY[v]) for v in set(A))\n",
    "    bS = (m_len - 1)//2 - inter_min\n",
    "\n",
    "    # hooks / cohooks\n",
    "    def hooks_row(row):\n",
    "        row_set = set(row); pairs = []\n",
    "        for c in row:\n",
    "            for b in range(c):\n",
    "                if b not in row_set:\n",
    "                    pairs.append((b, c))\n",
    "        return pairs\n",
    "    def cohooks_from_to(row, other):\n",
    "        other_set = set(other); pairs = []\n",
    "        for c in row:\n",
    "            for b in range(c):\n",
    "                if b not in other_set:\n",
    "                    pairs.append((b, c))\n",
    "        return pairs\n",
    "\n",
    "    hooks   = hooks_row(X) + hooks_row(Y)\n",
    "    cohooks = cohooks_from_to(X, Y) + cohooks_from_to(Y, X)\n",
    "\n",
    "    # Build numerator in R\n",
    "    num = R(1)\n",
    "    for i2 in range(1, n+1):\n",
    "        num *= (q**(2*i2) - 1)\n",
    "    num *= q**int(aS)\n",
    "\n",
    "    # Denominator: polynomial part and scalar 2^{bS}\n",
    "    den_poly = R(1)\n",
    "    for (b, c) in hooks:\n",
    "        den_poly *= (q**(c-b) - 1)\n",
    "    for (b, c) in cohooks:\n",
    "        den_poly *= (q**(c-b) + 1)\n",
    "    scalar = QQ(1) / (QQ(2)**int(bS))   # rational scalar\n",
    "\n",
    "    # Exact division of polynomials (should divide in R)\n",
    "    qout, rem = num.quo_rem(den_poly)\n",
    "    if rem != 0:\n",
    "        # Fallback (should not happen for correct hook–cohook): raise for visibility\n",
    "        raise ArithmeticError(\"generic_degree: polynomial division not exact; got remainder.\")\n",
    "    return scalar * qout   # in Q[q]\n",
    "\n",
    "# ---- Table builder (NEW notation, 1 <= i <= j)\n",
    "def table_rows_for_new(n, i, j, degree_fn=None, special_u_fn=None, special_u_version=\"closed\"):\n",
    "    \"\"\"\n",
    "    Build rows for fixed (n, i, j) with initial pair (i, i+j), k = n - i - j.\n",
    "    Columns: n, (i,i+j), (lambda,mu), f_chi - 2*l(w_I), d_chi, n_chi, col7\n",
    "      - Generic (j != i): col7 = (-1)^{|μ|} n_χ\n",
    "      - Special (j == i): choose 'closed' or 'lr' via 'special_u_version',\n",
    "                          or pass a custom special_u_fn(lam,mu,i,j,k,n_chi)\n",
    "    \"\"\"\n",
    "    if i < 1 or j < i:\n",
    "        raise ValueError(\"Require 1 <= i <= j.\")\n",
    "    k = n - i - j\n",
    "    if k < 0:\n",
    "        raise ValueError(f\"Need n >= i + j; got n={n}, i={i}, j={j}.\")\n",
    "    lWI = parabolic_length_C_new(i, j, k)\n",
    "    mults = multiplicities_bipartitions_new(n, i, j)\n",
    "\n",
    "    if degree_fn is None:\n",
    "        degree_fn = lambda lam, mu: generic_degree(lam, mu, n)\n",
    "\n",
    "    # choose special-case engine\n",
    "    if special_u_fn is None and j == i:\n",
    "        if special_u_version == \"lr\":\n",
    "            special_u_fn = col7_special_u_lr\n",
    "        else:\n",
    "            special_u_fn = col7_special_u_closed\n",
    "\n",
    "    records = []\n",
    "    for (lam, mu), n_chi in sorted(mults.items()):\n",
    "        fchi = reflection_statistic_f(n, lam, mu)\n",
    "        dval = degree_fn(lam, mu)                # in Q[q]\n",
    "        if j != i:\n",
    "            col7 = col7_generic_w0(lam, mu, n_chi)\n",
    "        else:\n",
    "            col7 = special_u_fn(lam, mu, i, j, k, n_chi)\n",
    "        records.append({\n",
    "            \"n\": n,\n",
    "            \"(i,j)\": (i, j),\n",
    "            \"(lambda,mu)\": (lam, mu),\n",
    "            \"f_chi - 2*l(w_I)\": ZZ(fchi - 2*lWI),\n",
    "            \"d_chi\": dval,          # Q[q]\n",
    "            \"n_chi\": ZZ(n_chi),\n",
    "            \"col7\": col7\n",
    "        })\n",
    "    return records\n",
    "\n",
    "\n",
    "# ======= Aggregation and pretty print for 1/Z_C (generic case) =======\n",
    "\n",
    "def aggregate_factors_1_over_Z(n, i, j):\n",
    "    \"\"\"\n",
    "    For generic c=4 (i != j): group rows by (m, sign) with\n",
    "      m = (f_chi - 2*lWI)/2, sign s = (-1)^{|mu|}.\n",
    "    Returns a dict {(m, s): exponent(q) in Q[q]} where\n",
    "      1/Z_C = Π_{(m,s)} (1 - s*q^m*u^4)^{exponent(m,s)}.\n",
    "    \"\"\"\n",
    "    if j == i:\n",
    "        raise ValueError(\"aggregate_factors_1_over_Z assumes generic case j != i (c=4).\")\n",
    "    rows = table_rows_for_new(n, i, j)\n",
    "    exps = {}\n",
    "    for r in rows:\n",
    "        lam, mu = r[\"(lambda,mu)\"]\n",
    "        m_val = ZZ(r[\"f_chi - 2*l(w_I)\"]) // 2\n",
    "        sgn   = 1 if (sum(mu) % 2 == 0) else -1\n",
    "        exp   = r[\"d_chi\"] * ZZ(r[\"n_chi\"])   # stays in Q[q]\n",
    "        exps[(m_val, sgn)] = exps.get((m_val, sgn), R(0)) + exp\n",
    "    # (optional) factorization is done at print time\n",
    "    return exps\n",
    "\n",
    "def pretty_print_factors(exps):\n",
    "    \"\"\"\n",
    "    Print factors in increasing m, with '+' meaning (1 + q^m u^4) and '-' meaning (1 - q^m u^4).\n",
    "    Exponents are displayed **factored** in Q[q] (no denominators).\n",
    "    \"\"\"\n",
    "    for (m_val, sgn) in sorted(exps.keys()):\n",
    "        sign_symbol = '-' if sgn == +1 else '+'\n",
    "        expo = exps[(m_val, sgn)]\n",
    "        print(f\"(1 {sign_symbol} q^{m_val} u^4)^{expo.factor()}\")\n",
    "\n",
    "# ---------- NEW: pretty factorization helpers and per-row factor listing ----------\n",
    "\n",
    "def _factored_poly_str(p):\n",
    "    \"\"\"Return a nice factored string for a polynomial p in Q[q].\"\"\"\n",
    "    return str(p.factor())\n",
    "\n",
    "def _expo_pair_str(n_int, poly):\n",
    "    \"\"\"Render exponent as [n_chi] * [factored d_chi].\"\"\"\n",
    "    return f\"[{ZZ(n_int)}]*[{_factored_poly_str(poly)}]\"\n",
    "\n",
    "def list_factors_per_row(n, i, j, special_u_version=\"closed\"):\n",
    "    \"\"\"\n",
    "    Produce a list of factor-descriptors for each row WITHOUT merging.\n",
    "    Each item is a dict with keys:\n",
    "      'base'  : 'u4' or 'u2'   (the power of u appearing),\n",
    "      'sign'  : +1 or -1       (for u^4 case; for u^2 both signs may appear),\n",
    "      'power' : integer m so the base is (1 -/+ q^m u^4) or (1 -/+ q^m u^2),\n",
    "      'exp_n' : integer n_part (e.g. n_chi, or (n_chi ± col7)/2),\n",
    "      'exp_d' : polynomial d_part in Q[q], i.e., d_chi (already in R),\n",
    "      'row'   : the original row for reference.\n",
    "    \"\"\"\n",
    "    rows = table_rows_for_new(n, i, j, special_u_version=special_u_version)\n",
    "    out = []\n",
    "    # Common quantities\n",
    "    k = n - i - j\n",
    "    lWI = parabolic_length_C_new(i, j, k)\n",
    "\n",
    "    for r in rows:\n",
    "        lam, mu = r[\"(lambda,mu)\"]\n",
    "        d_poly  = r[\"d_chi\"]             # Q[q]\n",
    "        n_chi   = ZZ(r[\"n_chi\"])\n",
    "        mu_size = sum(mu)\n",
    "\n",
    "        if j != i:\n",
    "            # Generic: base is u^4, m = (f - 2*lWI)/2, sign = (-1)^{|mu|}\n",
    "            m_val = ZZ(r[\"f_chi - 2*l(w_I)\"]) // 2\n",
    "            sgn   = 1 if (mu_size % 2 == 0) else -1  # +1 => (1 - q^m u^4), -1 => (1 + ...)\n",
    "            out.append({\n",
    "                \"base\": \"u4\", \"sign\": sgn, \"power\": m_val,\n",
    "                \"exp_n\": n_chi, \"exp_d\": d_poly, \"row\": r\n",
    "            })\n",
    "        else:\n",
    "            # Special case i=j\n",
    "            # We need f-2*lWI to determine the q-power\n",
    "            f_minus_2l = ZZ(r[\"f_chi - 2*l(w_I)\"])\n",
    "\n",
    "            if mu_size % 2 == 1:\n",
    "                # odd: only (1 + q^{(f-2l)/2} u^4)^{[n_chi]*[d_chi]}\n",
    "                m_half = f_minus_2l // 2\n",
    "                out.append({\n",
    "                    \"base\": \"u4\", \"sign\": -1, \"power\": m_half,\n",
    "                    \"exp_n\": n_chi//2, \"exp_d\": d_poly, \"row\": r\n",
    "                })\n",
    "            else:\n",
    "                # even: split into u^2 factors with exponents (n_chi ± col7)/2\n",
    "                # base power is m_quarter = (f-2l)/4\n",
    "                m_quarter = f_minus_2l // 4\n",
    "                col7 = ZZ(r[\"col7\"])\n",
    "                a = (n_chi + col7) // 2\n",
    "                b = (n_chi - col7) // 2\n",
    "                # only emit nonzero exponents:\n",
    "                if a != 0:\n",
    "                    # (1 - q^{m_quarter} u^2)^[a]*[d_chi]\n",
    "                    out.append({\n",
    "                        \"base\": \"u2\", \"sign\": +1, \"power\": m_quarter,\n",
    "                        \"exp_n\": a, \"exp_d\": d_poly, \"row\": r\n",
    "                    })\n",
    "                if b != 0:\n",
    "                    # (1 + q^{m_quarter} u^2)^[b]*[d_chi]\n",
    "                    out.append({\n",
    "                        \"base\": \"u2\", \"sign\": -1, \"power\": m_quarter,\n",
    "                        \"exp_n\": b, \"exp_d\": d_poly, \"row\": r\n",
    "                    })\n",
    "    return out\n",
    "def pretty_print_factors_per_row(factors):\n",
    "    \"\"\"\n",
    "    Print each row's factor with its (lambda,mu) label:\n",
    "      (lambda,mu)=(...) : (1 - q^m u^4)^[n]*[d]\n",
    "    \"\"\"\n",
    "    for F in factors:\n",
    "        base = F[\"base\"]\n",
    "        sgn  = F[\"sign\"]\n",
    "        mval = F[\"power\"]\n",
    "        nexp = F[\"exp_n\"]\n",
    "        dexp = F[\"exp_d\"]\n",
    "        lam, mu = F[\"row\"][\"(lambda,mu)\"]\n",
    "\n",
    "        # sign symbol and u-power\n",
    "        if base == \"u4\":\n",
    "            sign_symbol = '-' if sgn == +1 else '+'\n",
    "            factor_str = f\"(1 {sign_symbol} q^{mval} u^4)^\" + _expo_pair_str(nexp, dexp)\n",
    "        elif base == \"u2\":\n",
    "            sign_symbol = '-' if sgn == +1 else '+'\n",
    "            factor_str = f\"(1 {sign_symbol} q^{mval} u^2)^\" + _expo_pair_str(nexp, dexp)\n",
    "        else:\n",
    "            raise ValueError(\"Unknown base type\")\n",
    "\n",
    "        print(f\"(lambda,mu)={lam,mu}: {factor_str}\")\n",
    "\n",
    "\n",
    "\n",
    "# ======= Example runs =======\n",
    "# Generic example: n=4, (i,i+j)=(1,3) -> i=1, j=2, k=1\n",
    "(n,i,j)=(4,1,2)\n",
    "facs = list_factors_per_row(n,i,j)     # i=1, j=2\n",
    "pretty_print_factors_per_row(facs)\n",
    "rows = table_rows_for_new(n,i,j)\n",
    "#col7 is chi(ue_{W_I})\n",
    "rows\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

